Unobscured radio-quiet Active Galactic Nuclei under the eyes of IXPE

We present the results of the X-ray polarimetric analyses performed on unobscured radio-quiet Active Galactic Nuclei (AGN) with the Imaging X-ray Polarimetry Explorer (IXPE), with simultaneous XMM-Newton and NuSTAR data. The synergy of these instruments is crucial to constrain the X-ray corona physical properties and assess its geometry. In the first two years of operation, three AGN have been observed: significant polarization was detected for NGC 4151 (4.9$\pm$1.1 per cent) and IC 4329A (albeit with less confidence, 3.3$\pm$1.1 per cent), with polarization angles aligned with their radio jets, while only an upper limit was found for MCG-05-23-16 ($<$3.2 per cent). Monte Carlo simulations, conducted to investigate the coronal geometry of these AGN, favor a radially extended corona geometry in NGC 4151 and IC 4329A, a scenario consistent also with MCG-05-23-16, if the disk inclination angle is below 50$^\circ$.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

